Ask-before-Plan: Proactive Language Agents for Real-World Planning

The evolution of large language models (LLMs) has enhanced the planning capabilities of language agents in diverse real-world scenarios. Despite these advancements, the potential of LLM-powered agents to comprehend ambiguous user instructions for reasoning and decision-making is still under exploration. In this work, we introduce a new task, Proactive Agent Planning, which requires language agents to predict clarification needs based on user-agent conversation and agent-environment interaction, invoke external tools to collect valid information, and generate a plan to fulfill the user's demands. To study this practical problem, we establish a new benchmark dataset, Ask-before-Plan. To tackle the deficiency of LLMs in proactive planning, we propose a novel multi-agent framework, Clarification-Execution-Planning (\texttt{CEP}), which consists of three agents specialized in clarification, execution, and planning. We introduce the trajectory tuning scheme for the clarification agent and static execution agent, as well as the memory recollection mechanism for the dynamic execution agent. Extensive evaluations and comprehensive analyses conducted on the Ask-before-Plan dataset validate the effectiveness of our proposed framework.

==> figures/clarification_recall.py <==
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec

# Define the methods and recall values
methods = [
    "CEP (Mistral-7B)", "CEP (LLaMA-3-8B)",
    "Environment-only", "Direct (GPT-3.5)",
    "ProCoT (GPT-3.5)", "Proactive (GPT-3.5)",
    "ICL (GPT-3.5)"
]

micro_clear_recall = [0.571, 0.992, 0.246, 0.921, 0.821, 0.081, 0.674, 0.942, 0.998]
macro_clear_recall = [0.571, 0.992, 0.246, 0.921, 0.821, 0.081, 0.674, 0.942, 0.998]
micro_vague_recall = [0.97, 0.9944444444444445, 0.9583333333333334, 0.21944444444444444, 0.06833333333333333, 0.9233333333333333, 0.6477777777777778, 0.4011111111111111, 0.6394444444444445]
macro_vague_recall = [0.94, 0.9888888888888889, 0.9233333333333333, 0.08, 0.011111111111111112, 0.8611111111111112, 0.48777777777777775, 0.20777777777777778, 0.43]

# Define different colors and markers for each method
colors = ['r', 'g', 'b', 'c', 'm', 'y', 'k', 'orange', 'purple', 'brown']  # Added more colors
markers = ['o', 'v', 's', 'x', 'P', '*', 'D', '^', 'h', '8']  # Added more markers

# Font size variables
title_fontsize = 26
label_fontsize = 24
annotate_fontsize = 22
tick_fontsize = 22

# Create a figure with GridSpec layout
fig = plt.figure(figsize=(16, 7))
gs = GridSpec(2, 2, height_ratios=[1.5, 1], figure=fig)

# Clearance Recall Scatter Plot
ax0 = fig.add_subplot(gs[:, 0])
for i, method in enumerate(methods):
    ax0.scatter(micro_clear_recall[i], macro_clear_recall[i], color=colors[i % len(colors)], marker=markers[i % len(markers)])
    ax0.annotate(method, (micro_clear_recall[i], macro_clear_recall[i]), textcoords="offset points", xytext=(10,0), ha='left', fontsize=annotate_fontsize)
ax0.set_title('Clearness', fontsize=title_fontsize, pad=15)
ax0.set_xlabel('Micro', fontsize=label_fontsize)
ax0.set_ylabel('Macro', fontsize=label_fontsize)
ax0.tick_params(axis='both', which='major', labelsize=tick_fontsize)

ax0.xaxis.set_major_locator(plt.MultipleLocator(0.25))
ax0.grid(True)  # Add grid

# Hide the top and right spines
ax0.spines['top'].set_visible(False)
ax0.spines['right'].set_visible(False)

# Vagueness Recall Scatter Plot with broken axes
ax1 = fig.add_subplot(gs[0, 1])
ax2 = fig.add_subplot(gs[1, 1])

# Plot the same data on both Axes
for i, method in enumerate(methods):
    ax1.scatter(micro_vague_recall[i], macro_vague_recall[i], color=colors[i % len(colors)], marker=markers[i % len(markers)])
    ax1.annotate(method, (micro_vague_recall[i], macro_vague_recall[i]), textcoords="offset points", xytext=(10,0), ha='left', fontsize=annotate_fontsize)
    ax2.scatter(micro_vague_recall[i], macro_vague_recall[i], color=colors[i % len(colors)], marker=markers[i % len(markers)])
    ax2.annotate(method, (micro_vague_recall[i], macro_vague_recall[i]), textcoords="offset points", xytext=(10,0), ha='left', fontsize=annotate_fontsize)

# Zoom-in / limit the view to different portions of the data
ax1.set_ylim(0.8, 1.0)  # outliers only
ax2.set_ylim(0, 0.5)  # most of the data

# Hide the spines between ax1 and ax2
ax1.spines['bottom'].set_visible(False)
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)

ax1.xaxis.tick_top()
ax2.xaxis.tick_bottom()
ax1.xaxis.set_major_locator(plt.MultipleLocator(0.25))
ax2.xaxis.set_major_locator(plt.MultipleLocator(0.25))
ax1.yaxis.set_major_locator(plt.MultipleLocator(0.1))
ax2.yaxis.set_major_locator(plt.MultipleLocator(0.1))
ax1.tick_params(axis='both', which='major', labelsize=tick_fontsize, bottom=False, top=False, labelbottom=False, labeltop=False)
ax2.tick_params(axis='both', which='major', labelsize=tick_fontsize)

# Add the slanted lines
d = 1  # proportion of vertical to horizontal extent of the slanted line
kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12, linestyle='none', color='k', mec='k', mew=1, clip_on=False)
ax1.plot([0], [0], transform=ax1.transAxes, **kwargs)
ax2.plot([0], [1], transform=ax2.transAxes, **kwargs)

# Set a single y-label for both subplots
fig.text(0.4875, 0.521, 'Macro', va='center', rotation='vertical', fontsize=label_fontsize)

ax1.set_title('Vagueness', fontsize=title_fontsize, pad=15)
ax2.set_xlabel('Micro', fontsize=label_fontsize)
ax1.grid(True)  # Add grid
ax2.grid(True)  # Add grid

plt.tight_layout(pad=1.25)
plt.savefig("scatter_plots.pdf", format="pdf", bbox_inches="tight")
plt.show()


==> figures/time_complexity.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data for the first bar chart
labels = ['ReAct', 'Reflexion', 'Memory Recollection']
mistral_values = [86.5906593407, 108.8694158076, 104.43]
gpt_values = [38.85, 47.84, 43.91]

# Data for the second bar chart
gpt_turbo_steps = [6.354285714285714, 6.649285714285714, 6.797142857142857]
mistral_7b_32k_steps = [9.974642857142857, 9.384285714285713, 9.117857142857142]

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

# Font size variables
title_fontsize = 25
label_fontsize = 23
tick_fontsize = 17
legend_fontsize = 20
annotate_fontsize = 17

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(20, 8))

# First bar chart (Runtime Analysis)
rects1 = ax1.bar(x - width/2, mistral_values, width, label='Mistral-7B')
rects2 = ax1.bar(x + width/2, gpt_values, width, label='GPT-3.5')
ax1.set_xlabel('Prompting Method', fontsize=label_fontsize, labelpad=10)
ax1.set_ylabel('Seconds', fontsize=label_fontsize)
ax1.set_title('Average Runtime per Iteration', fontsize=title_fontsize, pad=15)
ax1.set_xticks(x)
ax1.set_xticklabels(labels, fontsize=tick_fontsize)
ax1.tick_params(axis='y', labelsize=tick_fontsize)
ax1.legend(fontsize=legend_fontsize, ncol=1)

# Add labels on the bars
def autolabel(rects, ax):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate(f'{height:.2f}',
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom', fontsize=annotate_fontsize)

autolabel(rects1, ax1)
autolabel(rects2, ax1)

# Second bar chart (Micro Steps)
rects3 = ax2.bar(x - width/2, mistral_7b_32k_steps, width, label='Mistral-7B')
rects4 = ax2.bar(x + width/2, gpt_turbo_steps, width, label='GPT-3.5')
ax2.set_xlabel('Prompting Method', fontsize=label_fontsize, labelpad=10)
ax2.set_ylabel('Steps', fontsize=label_fontsize)
ax2.set_title('Average Steps per Iteration', fontsize=title_fontsize, pad=15)
ax2.set_xticks(x)
ax2.tick_params(axis='y', labelsize=tick_fontsize)
ax2.set_xticklabels(labels, fontsize=tick_fontsize)

autolabel(rects3, ax2)
autolabel(rects4, ax2)

fig.tight_layout()

plt.savefig("combined_charts.pdf", format="pdf", bbox_inches="tight")
plt.show()


==> figures/tool_status.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data preparation with specific rates
data = {
    "GPT-3.5_Reflexion": {
        "Success": 0.5983344430003591,
        "Invalid API": 0.0028260410224695935,
        "Retry Limit Exceeded": 0.04102668264275407,
        "Null Action": 0.006269892069206526,
        "Runtime Error": 0.1950856948933041,
        "API Limit Exceeded": 0.025601837350470842,
        "Finish": 0.10652004901864418,
        "Invalid Parameters": 0.024302892470323956,
    },
    "Mistral-7B_Reflexion": {
        "Success": 0.45648514512046995,
        "Finish": 0.024261449822844162,
        "Invalid API": 0.15707979065764696,
        "Retry Limit Exceeded": 0.03739323995463145,
        "Null Action": 0.14704964769175127,
        "Runtime Error": 0.006782181583012398,
        "API Limit Exceeded": 0.0732297545639646,
        "Invalid Parameters": 0.02695748568555538,
        "Syntax Error": 0.07076130492012343,
    },
    "Mistral-7B_Memory Recollection": {
        "Success": 0.44625940787923646,
        "Finish": 0.023225557180914354,
        "Invalid API": 0.15832428458235198,
        "Retry Limit Exceeded": 0.03715183640787355,
        "Null Action": 0.14634717443787068,
        "Runtime Error": 0.007191095914686019,
        "API Limit Exceeded": 0.07954536288246171,
        "Invalid Parameters": 0.027740830408208267,
        "Syntax Error": 0.07421445030639674,
    },
    "Mistral-7B_ReAct": {
        "Success": 0.46161288006671897,
        "Finish": 0.028806711437488808,
        "Invalid API": 0.20063373204807797,
        "Retry Limit Exceeded": 0.04827431823882794,
        "Null Action": 0.09272826531878989,
        "Runtime Error": 0.007249437207406578,
        "API Limit Exceeded": 0.05308097803998515,
        "Syntax Error": 0.07597990216245,
        "Invalid Parameters": 0.03163377548025366,
    },
    "GPT-3.5_Memory Recollection": {
        "Success": 0.6202347750861915,
        "Retry Limit Exceeded": 0.034040690110543066,
        "Invalid API": 0.002695135221920936,
        "Finish": 0.1131684344938625,
        "Null Action": 0.003578746795921166,
        "Invalid Parameters": 0.02059467410139131,
        "Runtime Error": 0.18023308084888984,
        "API Limit Exceeded": 0.025240718752536046,
    },
    "GPT-3.5_ReAct": {
        "Success": 0.560795266154242,
        "Invalid API": 0.008206481522290344,
        "Finish": 0.10141436024761362,
        "Invalid Parameters": 0.02163781629670056,
        "Retry Limit Exceeded": 0.045164430311751755,
        "Syntax Error": 0.0015178571428571428,
        "Runtime Error": 0.2145519039935832,
        "Null Action": 0.010539732472242967,
        "API Limit Exceeded": 0.03617215185871751,
    },
}

# Defining rows and columns
rows = ["ReAct", "Reflexion", "Memory Recollection"]
cols = ["Mistral-7B", "GPT-3.5"]
data_keys = ["Success", "Finish", "Invalid API", "Retry Limit Exceeded", "Null Action", "API Limit Exceeded",
             "Syntax Error", "Invalid Parameters", "Runtime Error"]
# Function to position text labels for small slices outside the pie based on area size
def autopct_generator(limit, sizes):
    total = np.sum(sizes)
    def inner_autopct(pct):
        size = pct / 100.0 * total
        return ('%.1f%%' % pct) if size > limit else ''
    return inner_autopct

# Plot each pie chart with adjusted parameters
fig, axes = plt.subplots(3, 2, figsize=(15, 20))
colors = plt.cm.Paired(range(9))  # distinct colors for each category
# Threshold for considering a slice too small to display percentage inside
size_threshold = 0.02
first_wedges = None
for i, row in enumerate(rows):
    for j, col in enumerate(cols):
        model_key = f"{col}_{row}"
        ax = axes[i, j]
        sizes = list(data[model_key].values())
        select_idx = [data_keys.index(key) for key in data[model_key].keys()]
        wedges, texts, autotexts = ax.pie(sizes, autopct=autopct_generator(size_threshold, sizes),
                                          startangle=90, colors=colors[select_idx],
                                          wedgeprops=dict(width=1.0), pctdistance=0.85, textprops={'fontsize': 18})
        # Configure the text position outside the pie for small percentages
        first_wedges = wedges if first_wedges is None else first_wedges
        for text, autotext in zip(texts, autotexts):
            if autotext.get_text() == '':
                x, y = autotext.get_position()
                text.set_text(f'{sizes[texts.index(text)] * 100:.2f}%')  # Use actual value for small slices
                text.set_position((x * 1.2, y * 1.25))  # Position text outside the pie
                text.set_fontsize(18)  # Set font size for outside text

        if j == 0:
            ax.set_ylabel(row, fontsize=25, labelpad=10)
        if i == 0:
            ax.set_title(col, fontsize=25, pad=10)

# Adding a single legend for all
handles, labels = first_wedges, data["Mistral-7B_ReAct"].keys()
plt.rcParams.update({'font.size': 23})
fig.legend(handles[:len(labels)], labels, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 0), title="Status")

plt.tight_layout(rect=[0, 0, 1, 1])  # Adjust layout to make room for the legend
fig.subplots_adjust(hspace=0, wspace=0)

plt.savefig("pie_charts.pdf", format="pdf", bbox_inches="tight")

